The intrinsic bispectrum of the Cosmic Microwave Background [PhD thesis]

The CMB bispectrum is a potential window on exciting new physics, as it is sensitive to the non-Gaussian features in the primordial fluctuations, the same fluctuations that evolved into today's planets, stars and galaxies. However, this invaluable information is potentially screened, as not all of the observed non-Gaussianity is of primordial origin. Indeed, a bispectrum arises even for perfectly Gaussian initial conditions due to non-linear dynamics, such as CMB photons scattering off free electrons and propagating in an inhomogeneous Universe. In this thesis, I introduce the reader to this intrinsic bispectrum in a pedagogic way, building up from the standard model of cosmology and from cosmological perturbation theory, the tool cosmologists use to unravel the history of the cosmos. In doing so, I introduce $\text{SONG}$, a new and efficient code for solving the second-order Einstein and Boltzmann equations. Next, I move on to answer the crucial question: is the intrinsic bispectrum going to screen the primordial signal in the CMB? Using $\text{SONG}$ I compute the intrinsic bispectrum and shows how its contamination leads to a small bias in the estimates of primordial non-Gaussianity, a great news for the prospect of using CMB data to probe primordial non-Gaussianity.

==> script.sh <==
# Strip metadata in pdf
strip-metadata() {
   pdftk $1  dump_data | \
   sed -e 's/\(InfoValue:\)\s.*/\1\ /g' | \
   pdftk $1 update_info - output clean-$1 
}

